EOS: Automatic In-vivo Evolution of Kernel Policies for Better Performance

Today's monolithic kernels often implement a small, fixed set of policies such as disk I/O scheduling policies, while exposing many parameters to let users select a policy or adjust the specific setting of the policy. Ideally, the parameters exposed should be flexible enough for users to tune for good performance, but in practice, users lack domain knowledge of the parameters and are often stuck with bad, default parameter settings. We present EOS, a system that bridges the knowledge gap between kernel developers and users by automatically evolving the policies and parameters in vivo on users' real, production workloads. It provides a simple policy specification API for kernel developers to programmatically describe how the policies and parameters should be tuned, a policy cache to make in-vivo tuning easy and fast by memorizing good parameter settings for past workloads, and a hierarchical search engine to effectively search the parameter space. Evaluation of EOS on four main Linux subsystems shows that it is easy to use and effectively improves each subsystem's performance.

==> codes/annotation.cpp <==
struct disk_sensor {       //sensor representation
    unsigned long concurrency; unsigned long rw_ratio; unsigned long avg_io_size;
    unsigned long avg_disk_distance; unsigned long avg_time; unsigned long throughput;
} DS;
EOS_SENSOR (DS, "disk 20%:20%:20%:50%:50%", 6);
void collect_disk_stats(void) {    // collect disk stats, calculate the signature and thoughput from last call to now
}
    EOS_STATS_UPDATER(collect_disk_stats, "disk");
    struct gendisk* disk;    // block driver developers use add_disk(struct gendisk*) to register disk into system
    add_disk(disk);
    EOS_PARAM_DYN_CG(disk->queue->nr_requests, disk->disk_name,
                       "nr_requests", "disk", "unsigned long", 64, 4096, "", 0);
    EOS_PARAM_DYN_CG(disk->queue->backing_dev_info.ra_pages,disk->disk_name,
                       "ra_pages", "disk","unsigned long", 0, 512, "", 0);
    EOS_PARAM_DYN_FG(*(disk->queue), disk->disk_name,
                       "scheduler","disk", "string", "deadline","deadline:cfq:noop", "", &elevator_change);
    EOS_PARAM_DYN_CG(*(disk->queue), disk->disk_name,
                       "quantum","disk", "unsigned int", 0, 128, "scheduler=cfq",&cfq_quantum_updater);

unsigned long io_util(void) {           // disk io utilization
...
}
EOS_SYSTEM_UTIL(io_util, "disk", 20);


==> codes/api.cpp <==
struct eos_param {
    const char *name; // unique name of the parameter
    const char *subsys; // the subsystem this parameter belongs to
    unsigned long min_value, max_value; // value range
    int linear_or_exponential_search;
    unsigned long (*getter)(void *param); // optional
    void (*setter)(void *param, unsigned long value); // optional
    void *param; // where the parameter is stored in memory
};
struct eos_guard {
    struct eos_param *param;
    unsigned long value;
};
void eos_register_param(struct eos_param *param,
                        struct eos_guard *guard)

struct eos_subsys {
    const char *name; // unique name of the subsystem
    void (*get_sensors)(int size, unsigned long *sensors,
                        int *similarity_threshold);
    unsigned long (*get_optimization_target)();
    int (*is_bottlenecked)(); // returns non-zero if bottlenecked
};
void eos_register_subsys(struct eos_subsys *subsys);


==> codes/cpu_sample.cpp <==
unsigned int sysctl_sched_latency = 6000000ULL;
EOS_PARAM_CG(sysctl_sched_latency, "scheduler", "unsigned int",1000000, 1000000000, "", 0);
unsigned int sysctl_sched_min_granularity = 750000ULL;
EOS_PARAM_CG(sysctl_sched_min_granularity, "scheduler","unsigned int", 100000, 1000000000, "", 0);
unsigned int sysctl_sched_wakeup_granularity = 1000000ULL;
EOS_PARAM_CG(sysctl_sched_wakeup_granularity, "scheduler","unsigned int", 100000, 1000000000, "", 0);


==> codes/disk_sample.cpp <==
struct disk_sensor {     //sensor representation
    unsigned long concurrency; unsigned long rw_ratio; unsigned long avg_io_size;
    unsigned long avg_disk_distance; unsigned long avg_time; unsigned long throughput;
} DS;

EOS_SENSOR (DS, "disk 20%:20%:20%:50%:50%", 6);
void collect_disk_stats(void) {...} // collect disk stats, calculate the signature and thoughput from last call to now
EOS_STATS_UPDATER(collect_disk_stats, "disk");

struct gendisk* disk;    // block driver developers use add_disk(struct gendisk*) to register disk into system
add_disk(disk);
EOS_PARAM_DYN_CG(disk->queue->nr_requests, disk->disk_name,
                "nr_requests", "disk", "unsigned long", 64, 4096, "", 0);
EOS_PARAM_DYN_CG(disk->queue->backing_dev_info.ra_pages, disk->disk_name,
               "ra_pages", "disk", "unsigned long", 0, 512, "", 0);
EOS_PARAM_DYN_FG(*(disk->queue), disk->disk_name, "scheduler", "disk",
               "string", "deadline", "deadline:cfq:noop", "", &elevator_change);
EOS_PARAM_DYN_CG(*(disk->queue), disk->disk_name, "quantum", "disk",
               "unsigned int", 0, 128, "scheduler=cfq", &cfq_quantum_updater);
unsigned long io_util(void) {...}         // disk io utilization
EOS_SYSTEM_UTIL(io_util, "disk", 20);


==> codes/example.cpp <==
// called to detect and register a block device
int blk_probe(void) {
   ...
   add_disk(disk);

   // [EOS] annotate I/O scheduling policy parameters for this disk
   struct eos_param *param_sched;
   param_sched = kmalloc(sizeof(struct eos_param), ...);
   param_sched->name = ... // based on @disk->disk_name@
   param_sched->subsys = "disk";
   param_sched->min_value = 0; // three I/O scheduling policies:
   param_sched->max_value = 2; // 0: deadline; 1: cfq; 2: noop
   ...
   eos_register_param(param_sched, NULL);
   ...	
}


==> codes/lock_sample.cpp <==
int val_tuner = 0;
EOS_PARAM_CG(val_tuner, "lock", "int", 0, 2048,
	"method_tuner:2", 0);
int method_tuner = 0;
EOS_PARAM_FG(method_tuner, "lock", "int",
0, 2, "", 0);


==> codes/memory_imp.cpp <==
const struct pr_policy arc_pr_policy = {
/* Initialize the structures. */
  .init_lruvec = init_lruvec_arc,

/* Decide which pages to reclaim and do the reclaiming. */
  .get_scan_count = get_scan_count_arc,
  .shrink_lruvec = shrink_lruvec_arc,
  .balance_lruvec = balance_lruvec_arc,

  .should_continue_reclaim = should_continue_reclaim_arc,
  .too_many_isolated_compaction=too_many_isolated_compaction_arc,
	
/* Capture activity and statistics */
  .page_accessed = page_accessed_arc,
  .activate_page = activate_page_arc,
  .deactivate_page = deactivate_page_arc,
  .update_pr_statistics = update_pr_statistics_arc,

/* Add/release pages from the LRU lists. */
  .add_page = add_page_arc,
  .release_page = release_page_arc,

/* Helpers used for specific scenarios. */
  .rotate_inactive_page = rotate_inactive_page_arc,
  .reset_zone_vmstat = reset_zone_vmstat_arc,

/*For nonresident lists*/
  .nonres_remember = nonres_remember_arc,
  .nonres_forget = nonres_forget_arc,
  .isolate = isolate_arc,
  .putback_page = putback_page_arc,
};


==> codes/memory_sample.cpp <==
const char* name_array[3] = {"LRU2Q", "ARC", "CART"};
int mm_name = 0;
EOS_PARAM_FG(mm_name, "memory", "int",
             0, 2, "", &memory_updater);


==> codes/spinlock.cpp <==
struct spinlock_t {
    int current;
    int next;
};

void spin_lock(spinlock_t *lock) {
    int t=fetch_and_inc(&lock->next);
    while (t != lock->current)
        pause(C*(t - lock->current));
}
void spin_unlock(spinlock_t *lock) {
    lock->current++;
}


==> gen.sh <==
latex osdi.tex
bibtex osdi
latex osdi.tex
latex osdi.tex
dvipdf osdi.dvi

mv osdi.aux ../notneeded/
mv osdi.bbl ../notneeded/
mv osdi.blg ../notneeded/
mv osdi.log ../notneeded/
mv osdi.dvi ../notneeded/
mv osdi.pdf ../notneeded/

